Data-Driven Sensitivity Inference for Thomson Scattering Electron Density Measurement Systems

We developed a method to infer the calibration parameters of multichannel measurement systems, such as channel variations of sensitivity and noise amplitude, from experimental data. We regard such uncertainties of the calibration parameters as dependent noise. The statistical properties of the dependent noise and that of the latent functions were modeled and implemented in the Gaussian process kernel. Based on their statistical difference, both parameters were inferred from the data. We applied this method to the electron density measurement system by Thomson scattering for Large Helical Device plasma, which is equipped with 141 spatial channels. Based on the 210 sets of experimental data, we evaluated the correction factor of the sensitivity and noise amplitude for each channel. The correction factor varies by $\approx$ 10\%, and the random noise amplitude is $\approx$ 2\%, i.e., the measurement accuracy increases by a factor of 5 after this sensitivity correction. The certainty improvement in the spatial derivative inference was demonstrated.

==> figs/.ipynb_checkpoints/LHD-TS_data-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Note\n",
    "\n",
    "This note is meant for describing some properties of the LHD-TS system"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/keisukefujii/anaconda2/lib/python2.7/site-packages/matplotlib/font_manager.py:273: UserWarning: Matplotlib is building the font cache using fc-list. This may take a moment.\n",
      "  warnings.warn('Matplotlib is building the font cache using fc-list. This may take a moment.')\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn\n",
    "import sys"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "sys.path.append('../../../PyLHD/')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import PVwave"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Setting seaborn parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "seaborn.set_style('ticks')\n",
    "seaborn.set_context('poster')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.font_manager\n",
    "fontprop = matplotlib.font_manager.FontProperties(fname=\"/usr/share/fonts/truetype/freefont/\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "matplotlib.rcParams['mathtext.fontset'] = 'custom'\n",
    "matplotlib.rcParams['mathtext.rm'] = 'Arial'\n",
    "matplotlib.rcParams['mathtext.it'] = 'Arial:italic'\n",
    "matplotlib.rcParams['mathtext.bf'] = 'Arial:bold'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Loading data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading Polychrometer sensitivity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "poly_ch = 100\n",
    "\n",
    "poly_data_path = '../../ThomsonCalb/Kyoto/makeS18/Data/poly000{0:03d}.dat'.format(poly_ch)\n",
    "poly_sens = PVwave.readsav(poly_data_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['lam', 'data']"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "poly_sens.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(6000, 6)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "poly_sens['data'].shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "std_lamp_path = '../../ThomsonCalb/Kyoto/makeS18/stand_lamp.dat'\n",
    "std_lamp = PVwave.readsav(std_lamp_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['stand_lamp', 'wave']"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "std_lamp.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f1d45438790>]"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWcAAAFNCAYAAADcj67dAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1d454c9910>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5,5))\n",
    "plt.plot(std_lamp['stand_lamp'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAT8AAADYCAYAAACdkOQlAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1d4556b0d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "thin = 10\n",
    "\n",
    "plt.figure(figsize=(3.5,2.5))\n",
    "for i in range(6):\n",
    "    sig = (poly_sens['data'][:,i] -  np.mean(poly_sens['data'][:1000,i], axis=0)) / std_lamp['stand_lamp']\n",
    "               \n",
    "    _=plt.plot(poly_sens['lam'][::thin], \n",
    "               sig[::thin],\n",
    "               label='CH'+str(i+1))\n",
    "plt.ylim(-0.01, 0.3)\n",
    "plt.xlim(600, )\n",
    "plt.plot([1064, 1064], [-0.01, 0.3], '--k')\n",
    "#plt.legend(loc='best')\n",
    "plt.ylabel('Relative sensitivity\\n(arb. units)')\n",
    "plt.xlabel('Wavelength (nm)')\n",
    "seaborn.despine()\n",
    "# saving\n",
    "plt.savefig(\"originals/RelSensitivity.eps\")\n",
    "# saving\n",
    "plt.savefig(\"originals/RelSensitivity.png\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading Rayleigh"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "ray_path = '../../ThomsonCalb/Kyoto/Rayleigh_17th_m.dat'\n",
    "rayleigh = PVwave.readsav(ray_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['gradm', 'coeff', 'var', 'sig', 'press', 'ave', 'grad']"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rayleigh.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "R_path = '../../ThomsonCalb/Kyoto/R_m_17th.dat'\n",
    "R = PVwave.readsav(R_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['r_m']"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "R.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAUkAAAC+CAYAAAC4av29AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEEYgkSQIgjACiSRBEIQRSCQJgiCM8P+ymoiVAw/3qAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1d45776d90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,2))\n",
    "plt.plot(R['r_m']*0.001, rayleigh['gradm'], '-o', markersize=5, lw=1)\n",
    "plt.yscale('log')\n",
    "plt.ylabel('$R_i^0$ (arb. units)')\n",
    "plt.xlabel('major radius (m)')\n",
    "seaborn.despine()\n",
    "# saving\n",
    "plt.savefig(\"originals/Rayleigh.eps\")\n",
    "# saving\n",
    "plt.savefig(\"originals/Rayleigh.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.11"
  },
  "toc": {
   "toc_cell": false,
   "toc_number_sections": true,
   "toc_threshold": 6,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

